QUBIC VII: The feedhorn-switch system of the technological demonstrator

We present the design, manufacturing and performance of the horn-switch system developed for the technological demonstrator of QUBIC (the $Q$\&$U$ Bolometric Interferometer for Cosmology). This system is constituted of 64 back-to-back dual-band (150\,GHz and 220\,GHz) corrugated feed-horns interspersed with mechanical switches used to select desired baselines during the instrument self-calibration. We manufactured the horns in aluminum platelets milled by photo-chemical etching and mechanically tightened with screws. The switches are based on steel blades that open and close the wave-guide between the back-to-back horns and are operated by miniaturized electromagnets. We also show the current development status of the feedhorn-switch system for the QUBIC full instrument, based on an array of 400 horn-switch assemblies.

==> author_list/author_list.py <==
#!/usr/bin/env python3
'''
$Id: author_list.py
$auth: Steve Torchinsky <satorchi@apc.in2p3.fr>
$created: Tue 28 Apr 2020 15:11:48 CEST
$license: GPLv3 or later, see https://www.gnu.org/licenses/gpl-3.0.txt

          This is free software: you are free to change and
          redistribute it.  There is NO WARRANTY, to the extent
          permitted by law.

generate the author list for JCAP
'''       
import os,sys,re
from collections import OrderedDict
alphabet = 'abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ'


def read_dictionary(filename):
    '''
    read a colon separated list as a dictionary
    '''
    
    if not os.path.isfile(filename):
        print('ERROR! Cannot find file: %s' % filename)
        return None

    h = open(filename,'r')
    dict_list = h.read().split('\n')
    del(dict_list[-1])
    h.close()


    out_dict = OrderedDict()
    for line in dict_list:
        if line.strip()=='': continue
        if line.find('#')==0:continue # ignore comments
        keyval = line.split(':')
        key = keyval[0].strip()
        val = keyval[1].strip()
        out_dict[key] = val

    return out_dict

# main program starts here

# read corresponding author email
if not os.path.isfile('email.txt'):
    email = None
else:
    h = open('email.txt','r')
    email = h.readline().strip()
    h.close()
    
# generate list of authors with reference to affiliation
authors = read_dictionary('authors.lst')
if authors is None: quit()

affiliations = read_dictionary('affiliations.lst')
if affiliations is None: quit()

affiliations_ref = {}
affil_ctr = 1
authors_tex = []
for author in authors.keys():
    affil_list = authors[author].split(',')
    affil_txt = ''
    for affil in affil_list:
        affil = affil.strip()
        if affil not in affiliations_ref.keys():
            affiliations_ref[affil] = affil_ctr
            affil_ctr += 1
        affil_txt += ',%i' % affiliations_ref[affil]

    auth_line = '\\author[%s]{%s}\n' % (affil_txt[1:], author)
    authors_tex.append(auth_line)

authors_tex[-1] = authors_tex[-1].replace('{','{and ')

# open authors.tex  Note that this file will be clobbered
h = open('authors.tex','w')
preamble  = '%% authors.tex :  this file automatically generated by %s' % sys.argv[0]
preamble += '\n%% DO NOT EDIT.  It will be clobbered next time you run author_list.py\n'
h.write(preamble)

# write the list of authors
for auth_line in authors_tex:
    h.write(auth_line)

# write the corresponding list of affiliations
h.write('\n')
for key in affiliations_ref.keys():
    affil_line = '\n\\affiliation[%s]{%s}' % (affiliations_ref[key],affiliations[key])
    h.write(affil_line)

# write the corresponding email
h.write('\n')
if email is not None:
    h.write('\n\\emailAdd{%s}\n' % email)

h.close()



    


